Data Consistency in Transactional Storage Systems: a Centralised Approach

We introduce an interleaving operational semantics for describing the client-observable behaviour of atomic transactions on distributed key-value stores. Our semantics builds on abstract states comprising centralised, global key-value stores and partial client views. We provide operational definitions of consistency models for our key-value stores which are shown to be equivalent to the well-known declarative definitions of consistency model for execution graphs. We explore two immediate applications of our semantics: specific protocols of geo-replicated databases (e.g. COPS) and partitioned databases (e.g. Clock-SI) can be shown to be correct for a specific consistency model by embedding them in our centralised semantics; programs can be directly shown to have invariant properties such as robustness results against a weak consistency model.

==> replace-macro.sh <==
# stupid mac sed, I dont know how to match the end of word
# dont know how to match end of line and end of file
find . -name '*.tex' -exec sed -i '' "s/\\\\$1 /\\\\$2 /g" {} \; \
    -exec sed -i '' "s/\\\\$1}/\\\\$2}/g" {} \; \
    -exec sed -i '' "s/\\\\$1{/\\\\$2{/g" {} \; \
    -exec sed -i '' "s/\\\\$1)/\\\\$2)/g" {} \; \
    -exec sed -i '' "s/\\\\$1(/\\\\$2(/g" {} \; \
    -exec sed -i '' "s/\\\\$1_/\\\\$2_/g" {} \; \
    -exec sed -i '' "s/\\\\$1,/\\\\$2,/g" {} \; \
    -exec sed -i '' "s/\\\\$1'/\\\\$2'/g" {} \; \
    -exec sed -i '' "s/\\\\$1;/\\\\$2;/g" {} \; \
    -exec sed -i '' "s/\\\\$1\\[/\\\\$2\\[/g" {} \; \
    -exec sed -i '' "s/\\\\$1\\]/\\\\$2\\]/g" {} \; \
    -exec sed -i '' "s/\\\\$1;/\\\\$2;/g" {} \; \
    -exec sed -i '' "s/\\\\$1^/\\\\$2^/g" {} \; \
    -exec sed -i '' "s/\\\\$1\\./\\\\$2\\./g" {} \; \
    -exec sed -i '' "s/\\\\$1\\\\/\\\\$2\\\\/g" {} \; \
    -exec sed -i '' "s/\\\\$1\\$/\\\\$2\\$/g" {} \; \
    #-exec sed -i '' "s/\\\\$1\\r/\\\\$2\\r/g" {} \;
    #-exec sed -i '' "s/\\\\$1\\\>/\\\\$2\\\>/g" {} \; 


==> run-statistic.sh <==
python3 statistic.py $1 $(find * -name "*.tex" -o -name "*.sty") 

